METTEOR: Robust Multi-Traffic Topology Engineering for Commercial Data Center Networks

Numerous optical circuit switched data center networks have been proposed over the past decade for higher capacity, though commercial adoption of these architectures have been minimal so far. One major challenge commonly facing these architectures is the difficulty of handling bursty traffic with optical circuit switches (OCS) with high switching latency. Prior works generally rely on fast-switching OCS prototypes to better react to traffic changes via frequent reconfigurations. This approach, unfortunately, adds further complexity to the control plane. We propose METTEOR, an easily deployable solution for optical circuit switched data centers, that is designed for the current capabilities of commercial OCSs. Using multiple predicted traffic matrices, METTEOR designs data center topologies that are less sensitive to traffic changes, thus eliminating the need of frequently reconfiguring OCSs upon traffic changes. Results based on extensive evaluations using production traces show that METTEOR increases the percentage of direct-hop traffic by about 80% over a fat tree at comparable cost, and by about 30% over a uniform mesh, at comparable maximum link utilizations. Compared to ideal solutions that reconfigure OCSs on every traffic matrix, METTEOR achieves close-to-optimal bandwidth utilization even with biweekly reconfiguration. This drastically lowers the controller and management complexity needed to perform METTEOR in commercial settings.

==> plot_data/traffic_cluster_fabric_stats.py <==
import sys
import numpy as np

def ReadOptimalKFilesIdx(file_dir, idx):
	fabrics_gap_optimalK = {}
	fabric_silhouette_optimalK = {}
	fabrics_order = []
	offset = 0
	filename = "optimalK_12fabs_idx_" + str(idx) + ".txt"
	with open(file_dir + filename, 'r') as f:
		for line in f:
			splitted_line = line.split()
			if offset == 0:
				for fab_name in splitted_line:
					fabrics_gap_optimalK[fab_name] = 0
					fabric_silhouette_optimalK[fab_name] = 0
					fabrics_order.append(fab_name)
				offset += 1
			elif offset == 1:
				fab_id = 0
				for optimalK in splitted_line:
					fabrics_gap_optimalK[fabrics_order[fab_id]] = int(optimalK)
					fab_id += 1
				offset += 1
			else:
				fab_id = 0
				for optimalK in splitted_line:
					fabric_silhouette_optimalK[fabrics_order[fab_id]] = int(optimalK)
					fab_id += 1
	return fabrics_gap_optimalK, fabric_silhouette_optimalK


def ReadOptimalKFiles(file_dir, indices):
	fabrics_gap_optimalK, fabric_silhouette_optimalK = ReadOptimalKFilesIdx(file_dir, indices[0])
	all_fabrics_optimalK_gap = {}
	all_fabrics_optimalK_silhouette = {}
	for fab_name in fabrics_gap_optimalK.keys():
		all_fabrics_optimalK_gap[fab_name] = [fabrics_gap_optimalK[fab_name]]
		all_fabrics_optimalK_silhouette[fab_name] = [fabric_silhouette_optimalK[fab_name]]
	for i in range(1, len(indices), 1):
		fabrics_gap_optimalK, fabric_silhouette_optimalK = ReadOptimalKFilesIdx(file_dir, indices[i])
		for fab_name in fabrics_gap_optimalK.keys():
			all_fabrics_optimalK_gap[fab_name].append(fabrics_gap_optimalK[fab_name])
			all_fabrics_optimalK_silhouette[fab_name].append(fabric_silhouette_optimalK[fab_name])
	return all_fabrics_optimalK_gap, all_fabrics_optimalK_silhouette

dirname = "./"
indices = [1,2,3,4,5,6,7,8,9]

fabrics_optimalK_gap, fabrics_optimalK_silhouette = ReadOptimalKFiles(dirname, indices)
for fab in sorted(fabrics_optimalK_gap.keys()):
	std_dev_gap = np.std(fabrics_optimalK_gap[fab])
	std_dev_silhouette = np.std(fabrics_optimalK_silhouette[fab])
	mean_gap = np.mean(fabrics_optimalK_gap[fab])
	mean_silhouette = np.mean(fabrics_optimalK_silhouette[fab])
	median_gap = np.median(fabrics_optimalK_gap[fab])
	median_silhouette = np.median(fabrics_optimalK_silhouette[fab])
	max_gap = max(fabrics_optimalK_gap[fab])
	max_silhouette = max(fabrics_optimalK_silhouette[fab])
	min_gap = min(fabrics_optimalK_gap[fab])
	min_silhouette = min(fabrics_optimalK_silhouette[fab])
	str_builder = fab + "\ngap:\n"
	str_builder += ("mean: " + str(mean_gap) + " stddev: " + str(std_dev_gap) + " median: " + str(median_gap) + " max: " + str(max_gap) + " min: " + str(min_gap) + "\n")
	str_builder += "silhouette:\n"
	str_builder += ("mean: " + str(mean_silhouette) + " stddev: " + str(std_dev_silhouette) + " median: " + str(median_silhouette) + " max: " + str(max_silhouette) + " min: " + str(min_silhouette) + "\n\n\n")
	print str_builder
for fab in sorted(fabrics_optimalK_gap.keys()):
	print fabrics_optimalK_gap[fab]
	print fabrics_optimalK_silhouette[fab]
